Revealing the phase space structure of Hamiltonian systems using the action

In this work, we analyse the properties of the Maupertuis' action as a tool to reveal the phase space structure for Hamiltonian systems. We construct a scalar field with the action's values along the trajectories in the phase space. The different behaviour of the trajectories around important phase space objects like unstable periodic orbits, their stable and unstable manifolds, and KAM islands generate characteristic patterns on the scalar field constructed with the action. Using these different patterns is possible to identify the skeleton of the phase space and understand the dynamics. Also, we present a simple argument based on the conservation of the energy and the behaviour of the trajectories to understand the values of their actions. In order to show how this tool reveals the phase space structures and its effectiveness, we compare the scalar field constructed with the actions with Poincare maps for the same set of initial conditions in the phase space of an open Hamiltonian system with 2 degrees of freedom.

==> figures/ld_caldera_x_px.jl <==

using ArgParse
using TaylorIntegration # `ODEProblem` is exported by TaylorIntegration
using ParameterizedFunctions
using DifferentialEquations
using OrdinaryDiffEq
using DelimitedFiles 

E0= 17.0
c1= 5.0
c2= 3.0 
c3= -3.0/10.0
m = 1.0

# +
#E0 = parse(Float64,ARGS[1])
# -

V(x,y) = c1*(x^2+y^2) + c2*y - c3*(x^4+y^4-6*x^2*y^2)
H0(x,y,px,py,Action) = (1/(2*m))*(px^2+py^2) + V0(x, y)
H0(q) = H0(q...)

V(0,0)

q0 = [ 0.0, 1.0 , 0.0 , 0.0, 0.0]

H(x,y,px,py,Action) = (1/(2*m))*(px^2+py^2) + V(x, y)

H(q) = H(q...)

# pyplot()
# x=range(-10,stop=10,length=200)
# y=range(-10,stop=10,length=200)
# z=range(-0.01,stop=0)
# plot(x,y,V,st=:surface,camera=(45,45))

# px: select px0 such that E=E0
px(q, E) = sqrt(2*m*(E-V(q[1], q[2]))-q[4]^2)
# px!: in-place version of px; returns the initial condition
function px!(q, E)
mypx = px(q, E)
q[3] = mypx
return q
end

# run px!
# px!(q0, E0)

# py: select py0 such that E=E0
py(q, E) = sqrt(2*m*(E-V(q[1], q[2]))-q[3]^2)
# py!: in-place version of py; returns the initial condition
function py!(q, E)
mypy = py(q, E)
q[4] = mypy
return q
end
# run py!
#py!(q0, E0)

q0

H(q0)

# x=0, px>0 section
function poincare_section_x0(t, q, dq)
# if px > 0...
px_ = constant_term(q[3])
if px_ > zero(px_)
# ...return y
return q[1]
else
#otherwise, return 0
return zero(q[2])
end
end

# y=0, py>0 section
function poincare_section_y0(t, q, dq)
# if py > 0...
py_ = constant_term(q[4])
if py_ > zero(py_)
# ...return y
return q[2]
else
#otherwise, return 0
return zero(q[1])
end
end

# +
function vector_field(du,u,p,t)
    
     du[1] =  u[3]/p[4]
     du[2] =  u[4]/p[4]
     du[3] =  -(2*p[1]*u[1]        + p[3]*(4*u[1]^3-12*u[1]*u[2]^2))
     du[4] =  -(2*p[2]*u[2] + p[2] + p[3]*(4*u[2]^3-12*u[2]*u[1]^2))
     du[5] =  2*(1/(2*p[4]))*(u[3]^2+u[4]^2) # + -p[1]*p[2]^6*(1/(((u[1]+p[3])^2+u[2]^2)+p[2]^2)^3+1/(((u[1]-p[3])^2+u[2]^2)+p[2]^2)^3)
    
nothing
end

# +
function vector_field_neg(du,u,p,t)
    
     du[1] =  -u[3]/p[4]
     du[2] =  -u[4]/p[4]
     du[3] =  (2*p[1]*u[1] + p[3]*(4*u[1]^3-12*u[1]*u[2]^2))
     du[4] =  (2*p[2]*u[2] + p[2] + p[3]*(4*u[2]^3-12*u[2]*u[1]^2))
     du[5] =  -2*(1/(2*p[4]))*(u[3]^2+u[4]^2) # + -p[1]*p[2]^6*(1/(((u[1]+p[3])^2+u[2]^2)+p[2]^2)^3+1/(((u[1]-p[3])^2+u[2]^2)+p[2]^2)^3)
     
nothing
end
# -

q0 = [ 0.0, 1.0 , 0.0 , 0.0, 0.0]
px!(q0, E0)

# +
tspan =     (0.0,  10.0)
parameters = [ c1 c2 c3 m ]
prob_p = ODEProblem(vector_field, q0, tspan, parameters)
#prob_p = ODEProblem(vector_field, q0, tspan)

solV_p = solve(prob_p, Vern9(), abstol=1e-60,dense=true);
# -

#using Plots 
#pyplot()

#plot(solV_p,vars=(1,2), plotdensity=2000)
#xaxis!((-10,10))
#yaxis!((-10,10))
#xlabel!("X")
#ylabel!("Y")

q_ini = similar(q0)

Dt = 2.0

tspan =         (  0.0,  Dt )
tspan_neg =     (  0.0,  Dt )

xmax = 2.5
xmin = -2.5

pxmax  =   3.0#sqrt(2.0*m*(E0)) 
pxmin  = - 3.0#sqrt(2.0*m*(E0))

q0 = [0.0,-1.8019693,0.0,0.0,0.0]

# +
n_com_field = 5

Q_ini = zeros(0,n_com_field)

imax = 400
jmax = 400

@time for i in 0:imax

for j in 0:jmax
    
        #q_ini .= q0 .+  [0.0, ymin + (ymax-ymin)*(i)/imax, 0.0, pymin + (pymax-pymin)*(j)/jmax,0.0]    
        q_ini .= q0 .+  [xmin + (xmax-xmin)*(i)/imax, 0.0, pxmin + (pxmax-pxmin)*(j)/jmax,0.0,0.0]
        
        #  println(" i " , i, " j " , j , " q_ini " , q_ini ,  "py2 ", 2*m*(E0-V(q_ini[1], q_ini[2]))-q_ini[3]^2 )    
        
        if (2*m*(E0-V(q_ini[1], q_ini[2]))-q_ini[3]^2) > 0.0
    
        py!(q_ini, E0)

        Q_ini = vcat(Q_ini, transpose(q_ini))
            
            
        end
        

    end

end

# +
#writedlm("/home/fg16704/programs_julia/double_van_der_waals/ci.dat", Q_ini )
# -

Q_ini_t = Q_ini
Q_ini_t_neg = Q_ini;



n_points = size(Q_ini,1)
n_times = 10

# @time for n_t in 1:n_times
#
# t = n_t*Dt
#
# Q_fin_t = zeros(0,n_com_field)
# Q_fin_t_neg = zeros(0,n_com_field)
#
# println("n_t ", n_t )    
#
# for n in 1:n_points
#     
#         q_ini = Q_ini_t[n,:]
#     
#         prob = ODEProblem(vector_field, q_ini, tspan, parameters)
# #        solV = solve(prob, Vern9(lazy=false), abstol=1e-20)                    
# #        q_fin = solV[end]
#         
#         solT =  solve(prob, TaylorMethod(25), abstol=1e-25)
#         
#         q_fin = solT[end]   
#         
#         
#         Q_fin_t= vcat(Q_fin_t, transpose(q_fin))  
#         
#     
#         q_ini_neg = Q_ini_t_neg[n,:]
#     
#         prob_neg = ODEProblem(vector_field_neg, q_ini_neg, tspan_neg, parameters)
# #        solV_neg = solve(prob_neg, Vern9(lazy=false), abstol=1e-20)                 
# #        q_fin_neg = solV_neg[end] 
#         
#         solT_neg =  solve(prob_neg, TaylorMethod(25), abstol=1e-25)
#         
#         q_fin_neg = solT_neg[end]
#         
#             
#         Q_fin_t_neg = vcat(Q_fin_t_neg, transpose(q_fin_neg))   
#
# end
#
# writedlm("/home/fg16704/programs_julia/double_van_der_waals/ld_double_vw_t$t E0$E0.dat", [ Q_ini Q_ini_t Q_ini_t_neg Q_fin_t Q_fin_t_neg ]  )
#
# Q_ini_t = Q_fin_t
# Q_ini_t_neg = Q_fin_t_neg
#
# end    

# +
@time for n_t in 1:n_times

t = n_t*Dt

Q_fin_t = zeros(0,n_com_field)
Q_fin_t_neg = zeros(0,n_com_field)

println("n_t ", n_t )    

for n in 1:n_points
    
        q_ini = Q_ini_t[n,:]
    
        prob = ODEProblem(vector_field, q_ini, tspan, parameters)
        solV = solve(prob, Vern9(lazy=false), abstol=1e-20)                    
        q_fin = solV[end]
        
#        solT =  solve(prob, TaylorMethod(25), abstol=1e-25)
        
#        q_fin = solT[end]   
        
        
        Q_fin_t= vcat(Q_fin_t, transpose(q_fin))  
        
    
        q_ini_neg = Q_ini_t_neg[n,:]
    
        prob_neg = ODEProblem(vector_field_neg, q_ini_neg, tspan_neg, parameters)
        solV_neg = solve(prob_neg, Vern9(lazy=false), abstol=1e-20)                 
        q_fin_neg = solV_neg[end] 
        
#        solT_neg =  solve(prob_neg, TaylorMethod(25), abstol=1e-25)
        
#        q_fin_neg = solT_neg[end]
        
            
        Q_fin_t_neg = vcat(Q_fin_t_neg, transpose(q_fin_neg))   

end

writedlm("/home/fg16704/programs_julia/caldera/caldera_x_px_vernet_t$t E0$E0.dat", [ Q_ini Q_ini_t Q_ini_t_neg Q_fin_t Q_fin_t_neg ]  )

Q_ini_t = Q_fin_t
Q_ini_t_neg = Q_fin_t_neg

end    
# -

